Closure Relations for Shallow Granular Flows from Particle Simulations

The Discrete Particle Method (DPM) is used to model granular flows down an inclined chute. We observe three major regimes: static piles, steady uniform flows and accelerating flows. For flows over a smooth base, other (quasi-steady) regimes are observed where the flow is either highly energetic and strongly layered in depth for small inclinations, or non-uniform and oscillating for larger inclinations. For steady uniform flows, depth profiles of density, velocity and stress have been obtained using an improved coarse-graining method, which allows accurate statistics even at the base of the flow. A shallow-layer model for granular flows is completed with macro-scale closure relations obtained from micro-scale DPM simulations of steady flows. We thus obtain relations for the effective basal friction, shape factor, mean density, and the normal stress anisotropy as functions of layer thickness, flow velocity and basal roughness. For collisional flows, the functional dependencies are well determined and have been obtained.

==> Figures/BprPlot.m <==
function BprPlot()
close all
loadData
print=false;
global dataBpr

for i=1:length(dataBpr)
  figure(1)%+(i>3))
  StatisticsPlotNu(dataBpr{i},[],[],['$\lambda/d=' num2str(dataBpr{i}.FixedParticleRadius/dataBpr{i}.InflowParticleRadius(1)) '$']);
  hold on
  axis([0 20 0 1])
end
hold off
if (print), PrintLaTeX(1,'bprNu',8); end
if (print), PrintLaTeX(2,'bprNu2',8); end

for i=1:length(dataBpr)
  figure(3)%+(i>3))
  StatisticsPlotFlowVelocity(dataBpr{i},[],[],['$\lambda/d=' num2str(dataBpr{i}.FixedParticleRadius/dataBpr{i}.InflowParticleRadius(1)) '$']);
  hold on
  set(legend,'Location','SouthEast')
end
hold off
if (print), PrintLaTeX(3,'bprVelocityX',8); end
if (print), PrintLaTeX(4,'bprVelocityX2',8); end

figure(4)
for i=1:length(dataBpr)
  h=StatisticsPlotEnergy(dataBpr{i},[],[],['$\lambda/d=' num2str(dataBpr{i}.FixedParticleRadius/dataBpr{i}.InflowParticleRadius(1)) '$']);
  hold on
end
hold off
set(gca,'XLim',[0 2000])
set(legend,'Location','NorthWest')
if (print), PrintLaTeX(gcf,'bprEne',8); end


return

